Consistent Iron Abundances Derived from Neutral and Singly-Ionized Iron Lines in Ultraviolet and Optical Spectra of Six Warm Metal-Poor Stars

Neutral Fe lines in metal-poor stars yield conflicting abundances depending on whether and how deviations from local thermodynamic equilibrium (LTE) are considered. We have collected new high resolution and high signal-to-noise ultraviolet (UV) spectra of three warm dwarf stars with [Fe/H] = -2.9 with the Space Telescope Imaging Spectrograph on the Hubble Space Telescope. We locate archival UV spectra for three other warm dwarfs with [Fe/H] = -3.3, -2.2, and -1.6, supplemented with optical spectra for all six stars. We calculate stellar parameters using methods that are largely independent of the spectra, adopting broadband photometry, color-temperature relations, Gaia parallaxes, and assumed masses. We use the LTE line analysis code MOOG to derive Fe abundances from hundreds of Fe I and Fe II lines with wavelengths from 2290 to 6430 Angstroms. The [Fe/H] ratios derived separately from Fe I and Fe II lines agree in all six stars, with [Fe II/H] - [Fe I/H] ranging from +0.00 +/- 0.07 to -0.12 +/- 0.09 dex, when strong lines and Fe I lines with lower excitation potential < 1.2 eV are excluded. This constrains the extent of any deviations from LTE that may occur within this parameter range. While our result confirms non-LTE calculations for some warm, metal-poor dwarfs, it may not be generalizable to more metal-poor dwarfs, where deviations from LTE are predicted to be larger. We also investigate trends of systematically lower abundances derived from Fe I lines in the Balmer continuum region (3100-3700 Angstroms), and we conclude that no proposed explanation for this effect can fully account for the observations presently available.

==> anc/MRtab2.txt <==
Title: Consistent Iron Abundances Derived from Neutral and Singly-Ionized Iron 
       Lines in Ultraviolet and Optical Spectra of Six Warm Metal-Poor Stars
Authors: I.U. Roederer et al.
Table: Fe Line List, Equivalent Widths, and Abundances
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label               Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID                  Species
   6- 12 F7.2   0.1nm   Wave                Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot               Excitation potential in eV
  19- 23 F5.2   ---     log(gf)             Log of degeneracy times oscillator strength
  25- 29 F5.1   0.1pm   EW(BD+03_740)       Equivalent with in milli Angstroms for BD+03_740
  31- 35 F5.1   0.1pm   EW(BD-13_3442)      Equivalent with in milli Angstroms for BD-13_3442
  37- 40 F4.1   0.1pm   EW(CD-33_1173)      Equivalent with in milli Angstroms for CD-33_1173
  42- 45 F4.1   0.1pm   EW(G64-12)          Equivalent with in milli Angstroms for G64-12
  47- 51 F5.1   0.1pm   EW(HD19445)         Equivalent with in milli Angstroms for HD19445
  53- 57 F5.1   0.1pm   EW(HD84937)         Equivalent with in milli Angstroms for HD84937
  59- 63 F5.1   0.1pm   EW(HD94028)         Equivalent with in milli Angstroms for HD94028
  65- 69 F5.3   ---     logeps(BD+03_740)   Log epsilon abundance for BD+03_740
  71- 75 F5.3   ---     logeps(BD-13_3442)  Log epsilon abundance for BD-13_3442
  77- 81 F5.3   ---     logeps(CD-33_1173)  Log epsilon abundance for CD-33_1173
  83- 87 F5.3   ---     logeps(G64-12)      Log epsilon abundance for G64-12
  89- 93 F5.3   ---     logeps(HD19445)     Log epsilon abundance for HD19445
  95- 99 F5.3   ---     logeps(HD84937)     Log epsilon abundance for HD84937
 101-106 F6.4   ---     logeps(HD94028)     Log epsilon abundance for HD94028
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
FeI  2297.79 0.05 -1.10             53.3                                    4.817                          
FeI  2369.46 0.11 -2.19  20.6  22.7                             4.616 4.741                                
FeI  2371.43 0.09 -1.95  34.8  42.5 28.2 23.7  64.0        75.5 4.749 5.055 4.843 4.591 5.589       6.069 
FeI  2374.52 0.12 -2.10  27.8  28.6 19.1 11.8                   4.736 4.824 4.749 4.349                   
FeI  2389.97 0.09 -1.57  46.7  40.3 36.3 28.0                   4.706 4.592 4.680 4.325                   
FeI  2438.18 0.86 -1.25  21.7                  49.5             4.365                   5.026             
FeI  2453.48 0.91 -0.92  38.4  35.7 28.3 14.8  86.2             4.520 4.520 4.501 3.973 5.653             
FeI  2462.18 0.05 -1.30  54.8  52.0 44.7 42.2  93.9             4.634 4.645 4.596 4.402 5.476             
FeI  2462.65 0.00 -0.32  79.3  83.4 71.2 69.7                   4.546 4.792 4.565 4.415                   
FeI  2468.88 0.86 -0.62  48.0  42.7 37.7 39.3              95.5 4.450 4.366 4.405 4.344             5.634 
FeI  2474.81 0.96 -0.40                  52.3                                     4.631                   
FeI  2486.69 0.96 -0.91  35.3  37.2 19.7                        4.462 4.583 4.279                         
FeI  2487.07 1.01 -0.75  40.4  40.4 27.6 19.6  62.9             4.479 4.557 4.388 4.045 5.047             
FeI  2487.37 0.09 -1.90  31.9  33.0 21.4                        4.576 4.676 4.561                         
FeI  2488.14 0.05  0.55                  94.4                                     4.274                   
FeI  2491.16 0.11  0.13  98.7  97.8 79.2 72.0                   4.687 4.758 4.458 4.122                   
FeI  2496.53 0.91 -0.66  48.4  42.4 40.3 31.3                   4.526 4.431 4.553 4.196                   
FeI  2501.69 0.86 -1.51             25.3 17.3                               4.950 4.592                   
FeI  2508.75 0.99 -1.95  11.1                  31.4             4.784                   5.223             
FeI  2517.66 0.99 -0.98  37.9  37.8 21.9 25.8                   4.617 4.685 4.434 4.433                   
FeI  2518.10 0.09 -0.26  78.0  77.0 67.7 65.0                   4.474 4.566 4.413 4.210                   
FeI  2522.85 0.00  0.26             99.3 92.6                               4.712 4.466                   
FeI  2530.69 0.09 -2.37        26.6      14.3                         4.958       4.652                   
FeI  2539.36 0.91 -1.79        15.0 13.0                              4.755 4.861                         
FeI  2584.54 0.86 -0.39        55.5 48.7 45.2                         4.507 4.461 4.248                   
FeI  2606.83 0.91 -0.56             49.5                                    4.683                         
FeI  2623.53 0.96 -0.70             34.7                                    4.445                         
FeI  2632.59 0.09 -2.33  19.9  14.0 12.4                        4.639 4.498 4.642                         
FeI  2635.81 0.99 -0.81  43.0  43.0 39.4 21.8                   4.538 4.617 4.699 4.117                   
FeI  2636.48 0.91 -2.04         7.5                                   4.627                               
FeI  2641.65 0.91 -1.32  25.8  19.9                             4.537 4.425                               
FeI  2645.42 0.11 -2.75         7.1            31.5        53.9       4.587             5.157       6.045 
FeI  2647.56 0.05 -2.42  18.4  16.0  8.3 13.3  49.5             4.641 4.622 4.487 4.598 5.347             
FeI  2651.71 0.96 -2.04         9.1            34.3                   4.764             5.320             
FeI  2656.79 1.48 -1.77         6.1            31.7        48.5       4.762             5.455       6.064 
FeI  2699.11 0.91 -1.26  31.6  30.2 17.5       58.3             4.610 4.639 4.465       5.227             
FeI  2706.58 0.96 -0.83             35.3 27.0                               4.567 4.239                   
FeI  2710.54 1.61 -1.33        11.6                                   4.747                               
FeI  2714.87 0.96 -2.19         4.9  6.3       41.8                   4.603 4.906       5.665             
FeI  2717.79 0.96 -1.97   6.8   6.6            34.0        50.5 4.487 4.522             5.218       5.856 
FeI  2720.90 0.05 -0.24  81.4  90.3 70.4 66.0                   4.377 4.764 4.316 4.052                   
FeI  2726.06 1.01 -1.21  33.2  23.3 18.3 12.4                   4.678 4.481 4.518 4.188                   
FeI  2728.02 0.91 -1.46  22.1  23.1 13.7       59.3             4.551 4.635 4.519       5.434             
FeI  2737.31 0.11 -0.61  71.9  71.4 64.5 60.0                   4.458 4.571 4.518 4.244                   
FeI  2744.07 0.12 -0.98  64.6  63.5 55.6 50.1                   4.561 4.645 4.570 4.271                   
FeI  2744.53 0.99 -1.07  28.1  31.7 22.9 16.7                   4.394 4.545 4.499 4.193                   
FeI  2754.03 0.99 -1.38  22.2  24.2 15.4                        4.542 4.656 4.569                         
FeI  2754.43 0.96 -1.78   9.8  13.3                             4.467 4.677                               
FeI  2762.03 0.96 -0.85             38.2                                    4.643                         
FeI  2766.91 1.01 -1.64  22.5  12.5 11.5                        4.825 4.545 4.686                         
FeI  2781.84 0.99 -1.74  10.6   7.9       7.2                   4.492 4.398       4.421                   
FeI  2788.11 0.86 -0.05        66.2 64.8                              4.440 4.579                         
FeI  2806.98 0.91 -0.82  47.5  45.1 37.1 28.2                   4.534 4.550 4.533 4.189                   
FeI  2813.29 0.91 -0.35  61.4  59.2 50.3       94.0             4.494 4.527 4.420       5.081             
FeI  2823.28 0.96 -0.90        54.6 37.6       93.7                   4.960 4.670       5.660             
FeI  2827.89 0.05 -2.80  15.2  17.1  7.9       39.8             4.873 4.999 4.811       5.325             
FeI  2843.63 0.91 -1.23  30.1  34.4 26.5                        4.508 4.679 4.666                         
FeI  2863.43 1.48 -1.34        12.5 14.3                              4.651 4.899                         
FeI  2863.86 0.09 -2.31  21.6  23.3 19.4                        4.614 4.723 4.827                         
FeI  2874.17 0.00 -1.90  44.2  45.7 28.0       77.5       104.4 4.688 4.813 4.572       5.528       6.207 
FeI  2894.50 2.28 -0.52  22.8   7.3  8.4       42.2             4.833 4.270 4.495       5.137             
FeI  2899.42 2.28 -0.75  11.1   9.1                             4.663 4.607                               
FeI  2929.62 1.61 -2.22                         9.0                                     5.192             
FeI  2936.90 0.00 -0.79  83.2  75.4 74.4                        4.816 4.682 4.863                         
FeI  2947.88 0.05 -0.78        79.6 70.0                              4.851 4.730                         
FeI  2954.65 2.28 -1.01         8.3            28.7        59.5       4.815             5.273       6.206 
FeI  2966.90 0.00 -0.37  88.0  87.9 81.5                        4.522 4.647 4.652                         
FeI  2970.10 0.11 -1.13             64.6                                    4.937                         
FeI  2981.45 0.05 -1.37             57.1                                    4.859                         
FeI  2983.57 0.00 -0.56  82.3  85.7 78.0                        4.534 4.774 4.729                         
FeI  2987.29 0.91 -1.31  37.4  33.4 21.4                        4.733 4.706 4.583                         
FeI  3000.45 1.48 -1.09  20.8  14.9            54.8             4.612 4.473             5.324             
FeI  3003.03 0.96 -1.29  32.2  32.7 26.7       72.6        88.9 4.629 4.707 4.752       5.566       6.096 
FeI  3008.14 0.11 -0.82  78.9  68.2 57.0                        4.698 4.475 4.339                         
FeI  3009.57 0.91 -0.76  50.6  54.1 45.5                        4.481 4.659 4.634                         
FeI  3016.19 0.99 -1.44  25.3  25.7                             4.637 4.706                               
FeI  3024.03 0.11 -1.48        53.2 45.6                              4.659 4.660                         
FeI  3026.46 0.99 -1.12        43.3 27.2                              4.810 4.609                         
FeI  3031.64 1.01 -1.24        28.9 25.2       68.7                   4.600 4.694       5.319             
FeI  3037.39 0.11 -0.70  82.8  71.9 71.3                        4.688 4.469 4.679                         
FeI  3040.43 0.91 -1.43  30.9  29.5 26.2       79.3             4.683 4.711 4.827       5.648             
FeI  3042.02 1.01 -1.49        18.6 15.0       62.3                   4.566 4.639       5.407             
FeI  3042.67 0.99 -1.30        32.3 30.6       68.6                   4.720 4.875       5.353             
FeI  3055.26 1.56 -1.18  12.0  12.2  5.8       49.0        76.9 4.468 4.526 4.330       5.295       6.212 
FeI  3059.09 0.05 -0.69  78.6  82.2 75.3                        4.497 4.732 4.727                         
FeI  3075.72 0.96 -0.65  54.4  49.2 40.0       93.4  76.8       4.504 4.452 4.424       5.160 5.299       
FeI  3083.74 0.99 -0.88  43.5  40.4 35.8       82.2  62.7       4.488 4.486 4.577       5.221 5.147       
FeI  3091.58 1.01 -1.10        37.3 24.2       69.4  55.7             4.657 4.522       5.184 5.172       
FeI  3100.30 0.99 -0.87  45.6  41.0 32.1             66.8       4.544 4.503 4.476             5.318       
FeI  3100.67 0.96 -0.87  47.8  48.7 37.7             67.3       4.559 4.658 4.578             5.235       
FeI  3116.63 1.01 -1.66  16.2  14.2  7.5             38.8       4.597 4.576 4.448             5.293       
FeI  3125.65 0.99 -1.66  20.9  17.7  9.3             49.5       4.720 4.685 4.535             5.559       
FeI  3184.90 0.05 -2.60  13.8  11.9  6.0             32.8       4.565 4.549 4.431             5.202       
FeI  3191.66 0.00 -2.60  16.1  14.4  9.3             36.9       4.600 4.602 4.595             5.258       
FeI  3211.99 2.40 -0.31        22.2 15.9             47.8             4.720 4.682             5.390       
FeI  3214.40 0.09 -2.62  12.0  12.1  6.8             30.5       4.541 4.606 4.536             5.192       
FeI  3225.79 2.40  0.41  44.2  41.7 31.9             60.8       4.474 4.477 4.406             4.988       
FeI  3228.25 2.47 -0.78   4.8   3.9  3.4       33.1  18.6       4.427 4.373 4.462       5.263 5.166       
FeI  3228.90 2.48 -1.31                               8.9                                     5.316       
FeI  3230.96 2.45 -0.49  11.4   9.9  5.1       41.5  28.3  57.4 4.534 4.506 4.340       5.143 5.125 5.623 
FeI  3233.97 2.42 -0.50  14.8        8.1                        4.652       4.544                         
FeI  3246.96 2.20 -1.29         4.0  2.1       25.2  14.1             4.648 4.516       5.345 5.278       
FeI  3248.20 2.45 -0.67   8.4   7.3            40.5  23.3  59.3 4.558 4.532             5.295 5.169 5.840 
FeI  3259.99 2.45 -1.27         1.8            18.2   8.6  37.4       4.494             5.352 5.230 5.933 
FeI  3265.05 0.09 -3.00   6.9   5.2  3.7       37.4  18.8  55.4 4.646 4.571 4.632       5.377 5.251 6.044 
FeI  3265.62 2.17 -0.61  15.3  14.4  8.3       52.9  35.0  72.1 4.553 4.565 4.448       5.269 5.156 5.845 
FeI  3268.23 2.22 -1.54   1.1   1.7            13.8   6.5  30.1 4.297 4.531             5.252 5.158 5.813 
FeI  3276.47 2.20 -1.59                        12.7                                     5.235             
FeI  3284.59 2.20 -1.34                               9.3                                     5.109       
FeI  3290.99 2.22 -1.21                        22.1   9.1                               5.194 4.991       
FeI  3356.40 2.28 -1.88                        11.3   2.6                               5.532 5.123       
FeI  3379.02 2.17 -1.41   1.9                  21.6   9.6       4.356                   5.315 5.161       
FeI  3382.40 2.17 -1.91                               3.8                                     5.220       
FeI  3392.65 2.17 -0.64  15.4  14.2            52.0  34.4  71.8 4.575 4.580             5.340 5.173 6.022 
FeI  3399.33 2.20 -0.62  14.9  15.8            54.0  35.7       4.562 4.643             5.399 5.209       
FeI  3401.52 0.91 -2.06   7.7                  37.8  20.1  56.9 4.494                   5.199 5.078 5.867 
FeI  3406.80 2.22 -0.96   5.4   8.0            36.8  18.7  62.9 4.416 4.650             5.298 5.113 6.100 
FeI  3413.13 2.20 -0.40  19.3  19.9            55.6  40.0  70.5 4.489 4.551             5.215 5.090 5.763 
FeI  3415.53 2.22 -1.39   2.3                  18.8   7.0  38.6 4.462                   5.253 5.029 5.856 
FeI  3417.84 2.22 -0.68  13.2   9.4       5.2  48.8  31.7  68.0 4.578 4.446       4.226 5.329 5.183 5.993 
FeI  3418.51 2.22 -0.76  10.3   8.5            43.6  27.6  61.2 4.531 4.476             5.258 5.158 5.847 
FeI  3424.29 2.17 -0.70  12.1   9.3            47.0  29.9  62.2 4.506 4.421             5.263 5.120 5.821 
FeI  3426.63 2.20 -0.99   5.6                  40.0  19.1  65.6 4.448                   5.387 5.139 6.185 
FeI  3428.19 2.20 -0.82   9.9  10.1  6.2       42.4  25.9  58.9 4.551 4.609 4.535       5.290 5.161 5.870 
FeI  3440.61 0.00 -0.67  88.3  88.7 82.2 69.3       106.7       4.609 4.759 4.806 4.258       5.196       
FeI  3440.99 0.05 -0.96  77.8  77.9 66.8 59.2        92.2       4.620 4.763 4.650 4.270       5.222       
FeI  3442.67 0.96 -2.66   2.0                  19.3   7.4  36.0 4.516                   5.347 5.192 5.884 
FeI  3443.88 0.09 -1.37  65.7  64.6 50.1 42.3 100.3  81.5       4.703 4.779 4.593 4.250 5.239 5.374       
FeI  3445.15 2.20 -0.54  16.6  15.2  7.3  6.2  51.6  35.6  66.1 4.541 4.536 4.328 4.143 5.242 5.120 5.784 
FeI  3447.28 2.20 -1.02   5.6                  30.6  15.6  47.5 4.477                   5.194 5.048 5.741 
FeI  3450.33 2.22 -0.90   6.6                  34.8  19.1  53.2 4.451                   5.198 5.062 5.811 
FeI  3451.92 2.22 -1.00   5.5                  34.0  17.5  50.1 4.467                   5.270 5.109 5.792 
FeI  3452.28 0.96 -1.92   9.1  11.0            46.4  24.1  63.3 4.478 4.623             5.315 5.088 5.949 
FeI  3475.45 0.09 -1.05  75.0  72.0 62.9 54.4        89.3       4.666 4.701 4.654 4.258       5.272       
FeI  3476.70 0.12 -1.51  58.8  56.1 42.5 34.6        75.8       4.661 4.693 4.567 4.236       5.372       
FeI  3485.34 2.20 -1.15   4.2                  31.7  16.2  50.9 4.471                   5.344 5.199 5.944 
FeI  3490.57 0.05 -1.10  74.9  72.6 64.8 53.7        92.2       4.665 4.723 4.718 4.244       5.349       
FeI  3497.84 0.11 -1.55  57.6  54.8 41.0 30.9  95.9  75.9       4.647 4.673 4.552 4.168 5.352 5.389       
FeI  3506.50 2.28 -1.17                        27.3  13.7                               5.320 5.200       
FeI  3513.82 0.86 -1.10        47.9 33.0 22.1                         4.732 4.579 4.172                   
FeI  3518.87 2.20 -1.96                         6.5        18.3                         5.247       5.845 
FeI  3521.26 0.91 -0.99  46.7  46.4 30.5 25.5  82.4  65.4  98.1 4.555 4.625 4.451 4.198 5.230 5.209 5.692 
FeI  3521.84 2.22 -1.49                        15.9   6.0  34.1                         5.251 5.050 5.836 
FeI  3524.24 2.28 -1.18   4.2                  30.8  12.9       4.571                   5.420 5.173       
FeI  3533.01 2.88 -0.37   6.6   5.3            35.4  17.7       4.512 4.448             5.265 5.070       
FeI  3540.12 2.86 -0.71                        22.8  11.3  43.2                         5.263 5.154 5.826 
FeI  3554.12 0.96 -2.21   5.9   6.3            37.8  19.2  57.4 4.554 4.638             5.366 5.233 6.016 
FeI  3558.52 0.99 -0.63  61.4  64.3 50.6 37.4 102.0  82.2 127.3 4.640 4.829 4.659 4.201 5.265 5.400 5.746 
FeI  3565.38 0.96 -0.13  73.6  73.3 62.6 53.0        95.8       4.462 4.572 4.470 4.067       5.194       
FeI  3581.19 0.86  0.41  98.8  99.9 82.3            131.4       4.504 4.634 4.415             5.117       
FeI  3586.99 0.99 -0.80  51.6  51.4 39.4 30.8        71.7       4.551 4.632 4.534 4.202       5.272       
FeI  3589.11 0.86 -2.05        11.5            49.1  30.2             4.680             5.392 5.278       
FeI  3608.86 1.01 -0.09  74.1  77.0 61.9             94.2       4.467 4.670 4.452             5.148       
FeI  3610.16 2.81  0.12  20.9  19.5 10.6       63.6  41.1       4.548 4.552 4.380       5.262 5.106       
FeI  3610.69 2.87 -1.31                         9.1   3.1  21.5                         5.372 5.140 5.895 
FeI  3618.77 0.99  0.00  77.8  76.1 63.8 58.4       104.1       4.480 4.550 4.395 4.115       5.249       
FeI  3625.14 2.83 -0.78   3.4                  24.3  11.8  42.4 4.568                   5.353 5.216 5.878 
FeI  3630.35 2.85 -0.82   1.5                  17.2   7.2  37.4 4.259                   5.194 5.026 5.780 
FeI  3645.07 2.85 -1.31                         9.4   3.8                               5.370 5.214       
FeI  3649.30 0.00 -3.20   6.8  10.4            43.2  19.9  59.6 4.629 4.890             5.558 5.261 6.051 
FeI  3705.57 0.05 -1.32                       111.6  83.7                               5.171 5.027       
FeI  3709.25 0.91 -0.62                       111.7  81.9                               5.191 5.007       
FeI  3715.91 2.28 -1.46   2.4                  17.1   7.9  35.9 4.470                   5.241 5.074 5.798 
FeI  3724.38 2.28 -0.82                        43.1        59.8                         5.260       5.787 
FeI  3727.62 0.96 -0.61  65.9  63.8 53.1 43.8 111.8  85.6       4.445 4.487 4.420 4.115 5.215 5.124       
FeI  3742.62 2.94 -0.81   4.4   5.7            23.6  13.0  49.4 4.673 4.829             5.374 5.247 5.993 
FeI  3745.56 0.09 -0.77  99.4  96.1                             4.717 4.758                               
FeI  3745.90 0.12 -1.34  74.5  79.9                  89.8       4.628 4.900                   5.259       
FeI  3753.61 2.17 -0.89                        45.9        64.7                         5.296       5.906 
FeI  3756.07 2.17 -2.12                         6.1   2.8  18.1                         5.271 5.154 5.874 
FeI  3758.23 0.96 -0.01  90.5  89.4 74.6 66.4       113.8       4.478 4.559 4.344 4.035       5.110       
FeI  3760.53 2.22 -1.23   4.5                  29.4        48.0 4.465                   5.284       5.802 
FeI  3763.79 0.99 -0.22  80.8  77.8 66.7 59.0        99.3       4.455 4.482 4.370 4.083       5.070       
FeI  3767.19 1.01 -0.38                       112.6                                     5.027             
FeI  3774.82 2.22 -1.45                        22.0                                     5.318             
FeI  3776.46 2.17 -1.49                        21.1                                     5.285             
FeI  3781.19 2.20 -1.94         2.7             9.2   3.6  23.3       4.961             5.315 5.113 5.870 
FeI  3786.68 1.01 -2.19   7.5   9.6  4.2       42.4  23.7  62.2 4.566 4.735 4.528       5.395 5.245 6.000 
FeI  3787.88 1.01 -0.84  60.8  59.5 43.4 38.7  97.7  79.4       4.584 4.637 4.473 4.268 5.274 5.224       
FeI  3790.09 0.99 -1.74  22.5  21.0 11.9  6.1  62.4  45.5  74.5 4.664 4.677 4.558 4.122 5.405 5.263 5.851 
FeI  3795.00 0.99 -0.74                        96.6                                     5.135             
FeI  3807.54 2.22 -0.99        12.4  5.9       40.8  24.9  61.0       4.742 4.531       5.316 5.150 5.925 
FeI  3812.97 0.96 -1.05  59.1  57.1 40.3 30.5                   4.711 4.746 4.574 4.258                   
FeI  3815.84 1.48  0.24  85.6  84.1 70.6 62.0       109.8       4.524 4.587 4.407 4.108       5.190       
FeI  3816.34 2.20 -1.20   5.2   5.5                  15.9       4.474 4.541                   5.086       
FeI  3820.43 0.86  0.16 105.4 102.2 88.6 83.2       132.3       4.549 4.582 4.434 4.204       5.090       
FeI  3824.44 0.00 -1.34             69.8 61.9                               4.705 4.386                   
FeI  3825.88 0.91 -0.02  92.7  93.9 79.9 72.3       115.2       4.469 4.608 4.428 4.135       5.071       
FeI  3827.82 1.56  0.09  73.2  75.5 60.9 53.8        95.5       4.438 4.590 4.396 4.144       5.127       
FeI  3840.44 0.99 -0.50        69.9           116.0                   4.524             5.154             
FeI  3841.05 1.61 -0.04        65.6                                   4.508                               
FeI  3849.97 1.01 -0.86  61.6  60.7 46.5       99.6  82.4       4.608 4.672 4.547       5.302 5.301       
FeI  3850.82 0.99 -1.73  24.8  23.1 14.1       67.4  49.0  85.3 4.703 4.716 4.628       5.508 5.322 6.069 
FeI  3852.57 2.17 -1.19   6.8   7.3  3.1       35.0  20.8  59.7 4.563 4.637 4.393       5.322 5.197 6.028 
FeI  3856.37 0.05 -1.28  82.9  83.0 68.6 58.8 121.7  99.7       4.714 4.840 4.649 4.289 5.214 5.350       
FeI  3859.91 0.00 -0.70 105.1 101.0 90.0 84.9       126.4       4.683 4.703 4.615 4.375       5.218       
FeI  3865.52 1.01 -0.95        57.7 42.6 31.2  96.4  80.6             4.695 4.559 4.213 5.332 5.334       
FeI  3872.50 0.99 -0.89  59.5  60.4 47.5 34.5  94.0  78.3       4.573 4.676 4.580 4.204 5.224 5.194       
FeI  3876.04 1.01 -2.89   1.9                  18.8   7.0       4.632                   5.506 5.298       
FeI  3878.02 0.96 -0.90  64.7  61.4 47.2 37.5  98.3  83.3       4.670 4.679 4.556 4.248 5.276 5.303       
FeI  3878.57 0.09 -1.38        81.8 70.6 56.7                         4.925 4.824 4.365                   
FeI  3895.66 0.11 -1.67             49.1                                    4.626                         
FeI  3898.01 1.01 -2.04             10.2                                    4.788                         
FeI  3899.71 0.09 -1.51  72.7  70.8 58.6 45.2 105.5  88.0 131.5 4.697 4.755 4.657 4.244 5.251 5.310 5.754 
FeI  3902.95 1.56 -0.44  57.0  56.6 43.2 31.6  98.6  77.2       4.587 4.651 4.538 4.197 5.319 5.211       
FeI  3906.48 0.11 -2.21  39.5  39.7 23.9 16.8  77.2  64.9       4.687 4.760 4.620 4.294 5.424 5.384       
FeI  3917.18 0.99 -2.15  11.8  10.2  6.9  6.5  49.0  29.6  69.9 4.714 4.694 4.688 4.547 5.466 5.311 6.103 
FeI  3920.26 0.12 -1.73  63.6  62.4 50.0 38.3  95.0  83.2 114.3 4.707 4.775 4.704 4.341 5.321 5.411 5.791 
FeI  3922.91 0.05 -1.63  72.3  71.0 58.4 46.5        89.7 139.1 4.755 4.831 4.727 4.347       5.424 5.901 
FeI  3927.92 0.11 -1.52  76.2  75.0 58.6 48.3        95.2       4.799 4.880 4.681 4.327       5.503       
FeI  3930.30 0.09 -1.49  72.3  71.5 61.4 49.1                   4.659 4.747 4.699 4.302                   
FeI  3940.88 0.96 -2.49         5.3  3.8       30.0  16.2  44.0       4.694 4.726       5.346 5.267 5.749 
FeI  3941.28 3.26 -1.03                         8.8   4.7                               5.349 5.242       
FeI  3943.34 2.20 -2.35                         4.9   1.5                               5.409 5.117       
FeI  3948.10 3.24 -0.59         6.0            22.6  14.9  43.5       4.878             5.394 5.343 5.932 
FeI  3949.95 2.17 -1.25         7.7  3.6       34.7  21.5  56.8       4.710 4.507       5.366 5.265 5.997 
FeI  3963.10 3.28 -0.68                              11.1                                     5.312       
FeI  3977.74 2.20 -1.12   8.3                  39.0  24.8  53.5 4.603                   5.362 5.246 5.802 
FeI  4001.66 2.17 -1.90   1.5                  12.0   4.5  29.7 4.576                   5.356 5.125 5.946 
FeI  4005.24 1.56 -0.58  53.6  50.9 38.3 27.3  89.2  76.4       4.638 4.657 4.569 4.231 5.284 5.305       
FeI  4009.71 2.22 -1.25   7.5   7.0  3.8       34.7  19.9  61.4 4.698 4.708 4.574       5.408 5.262 6.164 
FeI  4032.63 1.48 -2.38   2.1   2.5            15.3   7.9       4.579 4.701             5.307 5.251       
FeI  4045.81 1.48  0.28  93.3  90.2 78.8 68.3   9.8             4.637 4.664 4.544 4.195 5.497             
FeI  4058.22 3.21 -1.18                               4.7  27.1                               5.340 6.094 
FeI  4063.28 3.37 -0.81         2.1            15.0   7.5             4.728             5.494 5.328       
FeI  4063.59 1.56  0.06  80.7  78.4 66.9 56.9       103.3       4.606 4.647 4.530 4.209       5.274       
FeI  4066.59 2.99 -1.62                         4.9   2.9                               5.405 5.366       
FeI  4067.98 3.21 -0.53   6.0   5.7            27.6  17.7  51.7 4.749 4.759             5.406 5.338 5.966 
FeI  4070.77 3.24 -0.87   2.4                  15.1   9.1  36.3 4.700                   5.429 5.364 6.014 
FeI  4071.74 1.61 -0.01  75.9  73.2 63.2 51.9 125.7  97.4       4.599 4.625 4.553 4.212 5.241 5.262       
FeI  4073.76 3.26 -0.97                        12.2   6.9  30.1                         5.438 5.349 5.995 
FeI  4076.63 3.21 -0.59   6.2   5.3  3.1       26.7  17.0       4.827 4.788 4.666       5.443 5.374       
FeI  4080.21 3.28 -1.18                         7.1   3.0                               5.401 5.193       
FeI  4084.49 3.33 -0.54         4.2            22.4  11.1  44.9       4.735             5.397 5.207 5.944 
FeI  4127.78 3.28 -1.61                         5.5                                     5.714             
FeI  4132.06 1.61 -0.68        50.1 34.2 23.1  92.3  74.5 119.7       4.772 4.615 4.261 5.464 5.390 5.999 
FeI  4133.86 3.37 -1.13                         3.2   3.6  19.2                         5.067 5.304 5.977 
FeI  4139.93 0.99 -3.51                         3.5   1.0  10.8                         5.250 5.001 5.841 
FeI  4143.87 1.56 -0.51  57.4  55.9 41.0 31.1  97.3  79.2 130.0 4.636 4.674 4.538 4.231 5.329 5.288 5.894 
FeI  4147.67 1.48 -2.07   5.6   5.8  2.0       30.9  16.4  53.8 4.704 4.765 4.453       5.412 5.300 6.021 
FeI  4150.25 3.43 -1.19                         5.4   2.5  13.7                         5.417 5.249 5.902 
FeI  4152.17 0.96 -3.16                        11.9   6.0                               5.451 5.426       
FeI  4153.90 3.40 -0.28   6.6   6.6  4.4       26.9  18.2  54.4 4.708 4.739 4.668       5.301 5.261 5.914 
FeI  4158.79 3.43 -0.70                        12.4   7.2  30.7                         5.328 5.240 5.880 
FeI  4173.92 0.99 -3.29                         7.9                                     5.406             
FeI  4174.91 0.91 -2.94   2.6                  19.8   8.3       4.705                   5.457 5.315       
FeI  4187.04 2.45 -0.56  18.9  18.6 11.8  7.4  58.4  42.3  80.4 4.662 4.697 4.603 4.289 5.306 5.254 5.821 
FeI  4202.03 1.48 -0.69  54.3  52.8 38.7       88.7  75.9 110.5 4.668 4.710 4.597       5.295 5.303 5.782 
FeI  4206.70 0.05 -3.96                               6.2                                     5.417       
FeI  4216.18 0.00 -3.36   7.1   7.8  4.8       44.3  21.4       4.748 4.846 4.831       5.590 5.397       
FeI  4233.60 2.48 -0.60  16.2  15.3 12.9  5.8  55.5  38.6  77.6 4.642 4.656 4.710 4.238 5.323 5.240 5.834 
FeI  4250.79 1.56 -0.71  48.0  46.7 34.1 24.4  86.8  72.6 112.9 4.638 4.672 4.587 4.267 5.335 5.315 5.891 
FeI  4258.32 0.09 -4.36                         6.3   2.0                               5.498 5.333       
FeI  4282.40 2.17 -0.78  17.2  18.3 10.9  5.6  56.0  40.3  75.3 4.577 4.655 4.537 4.125 5.359 5.204 5.968 
FeI  4291.46 0.05 -4.08                        12.8   4.4  27.7                         5.525 5.369 6.044 
FeI  4325.76 1.61  0.01  88.7  74.1 60.5 51.3        96.9       4.863 4.604 4.454 4.161       5.201       
FeI  4352.74 2.22 -1.29   6.4   7.5                  19.3  58.6 4.634 4.750                   5.253 6.074 
FeI  4367.90 1.61 -2.88                         8.3   2.6                               5.594 5.334       
FeI  4375.93 0.00 -3.00  15.5  16.8  8.3  4.5  59.6  35.7  75.2 4.758 4.860 4.719 4.299 5.573 5.357 6.106 
FeI  4383.55 1.48  0.21        90.0 80.2 68.7       115.1             4.669 4.599 4.229       5.213       
FeI  4401.29 3.60 -0.99                         6.5   3.0                               5.448 5.268       
FeI  4404.75 1.56 -0.15  75.6  75.2 63.8 51.3 128.2  98.1       4.640 4.723 4.627 4.262 5.324 5.327       
FeI  4408.41 2.20 -1.77                               9.5  48.0                               5.346 6.200 
FeI  4415.12 1.61 -0.62  54.6  52.5 38.8 25.2  97.1  78.6 118.7 4.709 4.735 4.628 4.232 5.438 5.387 5.888 
FeI  4427.31 0.05 -2.92  12.7  12.6  7.1       60.6  35.5  80.5 4.615 4.669 4.604       5.574 5.312 6.242 
FeI  4430.61 2.22 -1.73         5.5            19.5  10.3  44.8       5.043             5.450 5.360 6.101 
FeI  4442.34 2.20 -1.23   7.3   8.4  3.6       40.5  23.5  66.6 4.613 4.721 4.479       5.423 5.285 6.064 
FeI  4447.72 2.22 -1.34   6.2   7.9            35.3  20.0  59.4 4.668 4.823             5.442 5.319 6.033 
FeI  4459.12 2.17 -1.33   8.2   9.7  5.2       44.4  25.1       4.742 4.865 4.724       5.569 5.394       
FeI  4461.65 0.09 -3.19   7.9   8.7            46.6  23.7  66.8 4.688 4.793             5.528 5.347 6.147 
FeI  4484.22 3.60 -0.64         3.3            10.4   5.7  30.5       4.942             5.319 5.207 5.962 
FeI  4489.74 0.12 -3.90                        15.2   4.5  35.3                         5.486 5.248 6.099 
FeI  4494.56 2.20 -1.14  10.7  10.9  6.1             28.5  68.2 4.707 4.757 4.631             5.310 6.000 
FeI  4528.61 2.17 -0.89                              45.0                                     5.377       
FeI  4531.15 1.48 -2.10                              15.2                                     5.263       
FeI  4592.65 1.56 -2.46                               8.8                                     5.416       
FeI  4602.94 1.48 -2.21   4.3                        14.1       4.689                         5.328       
FeI  4607.65 3.26 -1.33                               2.5                                     5.216       
FeI  4619.29 3.60 -1.06                               2.7                                     5.277       
FeI  4625.05 3.24 -1.27                               3.7                                     5.316       
FeI  4630.12 2.28 -2.59                               1.5                                     5.381       
FeI  4637.50 3.28 -1.29                               3.2                                     5.304       
FeI  4668.13 3.26 -1.08                               5.0                                     5.279       
FeI  4678.85 3.60 -0.68                               6.6                                     5.305       
FeI  4707.27 3.24 -0.96                               6.8                                     5.283       
FeI  4733.59 1.48 -2.99                               3.0                                     5.365       
FeI  4736.77 3.21 -0.67                              11.8                                     5.227       
FeI  4787.83 3.00 -2.62                                     2.7                                     6.134 
FeI  4807.71 3.37 -2.15                                     3.7                                     6.145 
FeI  4871.32 2.87 -0.34  11.7  11.4  5.7       49.9  30.7  74.7 4.534 4.558 4.361       5.270 5.132 5.807 
FeI  4875.88 3.33 -1.90                                     3.8                                     5.869 
FeI  4882.14 3.41 -1.48                         2.3                                     5.262             
FeI  4885.43 3.88 -0.97                         3.0                                     5.309             
FeI  4890.76 2.88 -0.38  12.4  11.5  4.9  3.2  49.3  32.3  76.3 4.608 4.608 4.336 4.063 5.304 5.211 5.875 
FeI  4903.31 2.88 -0.89   4.3   3.7  1.3       24.4  14.0  50.1 4.620 4.588 4.255       5.324 5.239 5.916 
FeI  4907.73 3.43 -1.70                                     4.9                                     5.876 
FeI  4910.02 3.39 -1.28                         3.3        10.9                         5.206       5.807 
FeI  4924.77 2.28 -2.11                               2.8  20.5                               5.162 5.942 
FeI  4939.69 0.86 -3.25                        13.2   4.3  32.0                         5.439 5.219 6.041 
FeI  4946.39 3.37 -1.11                         6.6   3.4  20.5                         5.331 5.218 5.944 
FeI  4950.11 3.41 -1.50                         2.2         8.9                         5.259       5.936 
FeI  4966.09 3.33 -0.79   2.3   2.6            14.4   7.9  37.1 4.639 4.726             5.350 5.249 5.966 
FeI  4985.25 3.93 -0.44                         8.3   5.5  23.9                         5.294 5.261 5.895 
FeI  4994.13 0.91 -2.97   2.1   1.9            18.5   7.4  40.6 4.581 4.587             5.385 5.234 6.000 
FeI  5001.86 3.88 -0.01   4.6   3.9  2.1       21.4  13.6  46.3 4.659 4.613 4.441       5.298 5.222 5.885 
FeI  5002.79 3.40 -1.46                         3.3        10.1                         5.388       5.946 
FeI  5005.71 3.88 -0.12   3.8   2.1  3.6       17.2  10.5  41.1 4.682 4.445 4.792       5.294 5.202 5.922 
FeI  5012.07 0.86 -2.60   7.4   7.1  4.8       42.6  20.5  67.2 4.739 4.772 4.778       5.536 5.334 6.211 
FeI  5014.94 3.94 -0.18   2.6   1.8            14.2   9.1  36.3 4.623 4.488             5.300 5.242 5.907 
FeI  5022.24 3.98 -0.33                         8.5   5.0  23.4                         5.237 5.149 5.806 
FeI  5039.25 3.37 -1.52                                     9.1                                     5.931 
FeI  5041.07 0.96 -3.09   2.5                  18.6   7.9       4.825                   5.553 5.426       
FeI  5041.76 1.48 -2.20   5.0        2.6             14.9       4.724       4.646             5.322       
FeI  5048.44 3.96 -1.00                         2.4                                     5.304             
FeI  5049.82 2.28 -1.35   5.6   5.5  1.7  3.3  31.6  17.0  58.3 4.652 4.685 4.305 4.509 5.392 5.259 6.045 
FeI  5051.64 0.91 -2.76   4.7   4.8  1.6       30.6  13.9  57.7 4.732 4.793 4.487       5.480 5.328 6.181 
FeI  5079.22 2.20 -2.10                        10.9   5.0                               5.460 5.339       
FeI  5079.74 0.99 -3.25   1.4                  13.1   4.6       4.753                   5.551 5.361       
FeI  5083.34 0.96 -2.84   2.8   2.8  2.4       21.9   9.7       4.623 4.673 4.791       5.395 5.274       
FeI  5107.45 0.99 -3.10         1.7                                   4.735                               
FeI  5107.64 1.56 -2.36   2.9   2.9                             4.703 4.749                               
FeI  5110.41 0.00 -3.76   3.5   4.0  1.8       32.4  12.2       4.759 4.874 4.730       5.646 5.434       
FeI  5123.72 1.01 -3.06   2.1                  16.2   6.3  41.1 4.757                   5.488 5.331 6.189 
FeI  5127.36 0.91 -3.25                        12.7   4.4  32.0                         5.454 5.264 6.076 
FeI  5131.47 2.22 -2.52                         3.3        13.2                         5.332       6.044 
FeI  5133.69 4.17  0.36   5.3   5.9            24.8  16.9  49.6 4.604 4.684             5.272 5.215 5.827 
FeI  5139.25 3.00 -0.73              2.9             15.7                   4.545             5.232       
FeI  5142.93 0.96 -3.07   1.8   1.3            16.3   6.1       4.653 4.559             5.456 5.281       
FeI  5150.84 0.99 -3.04   1.6                  13.7   5.7  34.3 4.597                   5.359 5.245 5.989 
FeI  5151.91 1.01 -3.32                        10.2   3.6  26.4                         5.509 5.333 6.100 
FeI  5166.28 0.00 -4.12   1.6        1.3       15.0   5.4  35.7 4.764       4.943       5.531 5.397 6.161 
FeI  5171.60 1.48 -1.72  12.3  10.7  6.0       52.0  30.7       4.662 4.645 4.542       5.432 5.257       
FeI  5194.94 1.56 -2.02   5.5   4.7  1.8       32.9  16.5  55.6 4.653 4.624 4.362       5.407 5.264 5.988 
FeI  5198.71 2.22 -2.09                         9.4   4.4  23.5                         5.389 5.283 5.937 
FeI  5202.34 2.17 -1.87   2.8   2.8            20.1   9.4  48.4 4.750 4.793             5.519 5.374 6.240 
FeI  5215.18 3.26 -0.86   1.3                  13.0   6.9  34.9 4.382                   5.290 5.185 5.913 
FeI  5216.27 1.61 -2.08   5.0   4.4            28.4  13.1  52.6 4.712 4.699             5.408 5.243 6.026 
FeI  5217.39 3.21 -1.07                        10.0   5.0  27.1                         5.324 5.201 5.909 
FeI  5225.53 0.11 -4.75                         3.3         9.6                         5.539       6.105 
FeI  5226.86 3.04 -0.55   6.4   6.0  2.9       33.6  19.0  64.0 4.593 4.595 4.397       5.317 5.191 5.953 
FeI  5227.19 1.56 -1.23  28.9  28.2 17.1 10.2  78.0  56.4  96.3 4.718 4.752 4.635 4.266 5.573 5.381 6.048 
FeI  5247.05 0.09 -4.97                         2.3         7.9                         5.573       6.212 
FeI  5250.21 0.12 -4.90                         1.5         6.4                         5.342       6.069 
FeI  5250.65 2.20 -2.18                        11.0   5.8  29.0                         5.533 5.478 6.143 
FeI  5263.31 3.26 -0.87   2.4   1.7            12.6   6.2  29.4 4.664 4.544             5.285 5.146 5.805 
FeI  5269.54 0.86 -1.33  59.5  57.8 42.2 30.6 102.8  84.4 126.3 4.774 4.819 4.701 4.345 5.483 5.507 5.944 
FeI  5273.16 3.29 -1.01                         9.3   5.0                               5.303 5.211       
FeI  5283.62 3.24 -0.45   5.2   4.6  2.7       29.9  17.5  58.3 4.572 4.550 4.433       5.320 5.219 5.928 
FeI  5302.30 3.28 -0.73   2.3                  16.7   9.4  41.0 4.522                   5.307 5.220 5.919 
FeI  5307.36 1.61 -2.91                         5.5   2.3  17.5                         5.368 5.257 6.002 
FeI  5322.04 2.28 -2.80                         1.6         4.5                         5.336       5.850 
FeI  5324.18 3.21 -0.11  12.3  11.7  6.3  3.9  48.5  30.4  78.8 4.613 4.627 4.454 4.156 5.297 5.177 5.905 
FeI  5328.04 0.91 -1.47  48.3  46.4 31.8 22.8  94.8  74.9       4.735 4.771 4.669 4.342 5.526 5.448       
FeI  5328.53 1.56 -1.85   8.9   8.7  4.1       43.8  24.3       4.700 4.739 4.558       5.456 5.304       
FeI  5332.90 1.56 -2.78                         8.4   3.4                               5.390 5.256       
FeI  5339.93 3.26 -0.63   3.5   3.3  1.6       21.1  11.1  45.2 4.591 4.595 4.396       5.312 5.182 5.880 
FeI  5341.02 1.61 -1.95   9.1   6.7  3.4  1.8  39.2  20.9  66.0 4.859 4.758 4.615 4.226 5.510 5.362 6.198 
FeI  5353.37 4.10 -0.76                         3.9        12.9                         5.401       6.005 
FeI  5371.49 0.96 -1.64  37.5  36.0 22.4 14.7  88.3  64.6 104.6 4.748 4.779 4.661 4.314 5.629 5.425 6.053 
FeI  5373.71 4.47 -0.71                         1.2         5.1                         5.170       5.840 
FeI  5393.17 3.24 -0.72   2.8   3.0            19.6  10.5  43.9 4.558 4.622             5.339 5.223 5.931 
FeI  5397.13 0.91 -1.98  23.0  23.0 13.0  7.3  73.4  48.7  91.7 4.722 4.777 4.659 4.260 5.612 5.365 6.136 
FeI  5405.78 0.99 -1.85  25.6  25.1 13.9  8.7  75.3  52.0  92.1 4.731 4.775 4.637 4.288 5.603 5.381 6.081 
FeI  5429.70 0.96 -1.88  27.2  25.4 15.3  9.3  76.6  53.9 100.4 4.766 4.780 4.686 4.319 5.624 5.417 6.227 
FeI  5434.52 1.01 -2.13  15.5  14.8  8.3  5.1  62.2  37.9  79.0 4.747 4.775 4.675 4.330 5.604 5.381 6.119 
FeI  5446.92 0.99 -1.91        22.9 13.1                              4.779 4.665                         
FeI  5455.61 1.01 -2.09        16.6 10.0  5.8                         4.798 4.727 4.352                   
FeI  5473.90 4.15 -0.72                         4.3         9.6                         5.450       5.859 
FeI  5476.56 4.10 -0.28                         7.8   4.9  25.8                         5.243 5.183 5.924 
FeI  5497.52 1.01 -2.83   3.2   3.0            25.8  11.4  53.3 4.698 4.719             5.507 5.368 6.211 
FeI  5501.47 0.96 -3.05   2.3                  20.4   7.9  45.1 4.724                   5.536 5.363 6.194 
FeI  5506.78 0.99 -2.79   3.7   3.7            28.0  12.8  51.1 4.704 4.754             5.504 5.370 6.106 
FeI  5554.90 4.55 -0.27                         2.4        12.5                         5.105       5.901 
FeI  5563.60 4.19 -0.75                         3.4         8.8                         5.407       5.880 
FeI  5569.62 3.41 -0.52   2.8   2.8            21.0  11.3  46.9 4.507 4.540             5.328 5.207 5.927 
FeI  5572.84 3.39 -0.28   5.1   5.7  3.4       31.8  19.3  61.6 4.520 4.605 4.489       5.315 5.229 5.930 
FeI  5586.76 3.37 -0.11   9.0   8.9  5.2  3.8  42.1  25.5  75.5 4.596 4.625 4.493 4.277 5.323 5.200 5.975 
FeI  5615.64 3.33  0.04  13.1  13.0  8.4  3.3  52.4  32.9  81.8 4.596 4.627 4.534 4.023 5.307 5.181 5.880 
FeI  5618.63 4.21 -1.25                                     3.1                                     5.912 
FeI  5624.54 3.41 -0.76   1.6   1.9            14.0   7.4  35.7 4.496 4.604             5.354 5.239 5.953 
FeI  5638.26 4.22 -0.72                         2.7         9.1                         5.298       5.890 
FeI  5658.82 3.39 -0.76                        13.3   6.2  36.2                         5.308 5.138 5.946 
FeI  5662.52 4.17 -0.41                               3.3  17.3                               5.188 5.874 
FeI  5705.99 4.61 -0.46                         1.9         9.5                         5.242       6.006 
FeI  5717.83 4.28 -0.96                                    10.5                                     6.254 
FeI  5753.12 4.26 -0.62                         3.3        10.7                         5.323       5.906 
FeI  6003.01 3.88 -1.10                                    12.0                                     6.081 
FeI  6008.56 3.88 -0.98                                     9.7                                     5.863 
FeI  6056.00 4.73 -0.32                                     8.6                                     5.918 
FeI  6213.43 2.22 -2.48                         4.2   2.5  14.5                         5.354 5.378 6.008 
FeI  6219.28 2.20 -2.45                         5.8   2.6  18.1                         5.453 5.347 6.080 
FeI  6232.64 3.65 -1.24                         2.9        10.0                         5.298       5.916 
FeI  6246.32 3.60 -0.77                         8.5   4.6  27.7                         5.274 5.179 5.948 
FeI  6265.13 2.17 -2.54                         6.1   2.7  15.2                         5.535 5.424 6.042 
FeI  6301.50 3.65 -0.71                         8.4   5.6  36.0                         5.261 5.254 6.160 
FeI  6335.33 2.20 -2.18                         8.2   4.7  24.8                         5.343 5.342 5.995 
FeI  6336.82 3.68 -0.85                         5.8   3.5  20.1                         5.246 5.203 5.907 
FeI  6400.00 3.60 -0.27   3.4   2.8            23.7  14.4  51.8 4.490 4.434             5.295 5.225 5.912 
FeI  6408.02 3.68 -0.99                         5.4   2.1  16.7                         5.355 5.111 5.959 
FeI  6411.65 3.65 -0.59         2.0            13.1   6.4  34.8       4.647             5.344 5.191 5.958 
FeI  6421.35 2.28 -2.01                        12.4   5.4                               5.447 5.303       
FeI  6430.85 2.17 -1.95         1.7            14.4   8.1             4.603             5.362 5.337       
FeII 2351.20 2.66 -0.23  59.3  57.0 48.5 45.5  81.7             4.653 4.659 4.438 4.285 5.593             
FeII 2391.48 0.30 -1.49        84.3      70.2                         4.964       4.520                   
FeII 2429.04 3.89 -0.36  23.4  24.8                             4.679 4.755                               
FeII 2430.08 2.83  0.23  64.7  64.4 53.5 43.9                   4.497 4.594 4.262 3.874                   
FeII 2432.87 4.07  0.55        45.9 29.4 28.2                         4.618 4.219 4.147                   
FeII 2434.73 4.08  0.47             45.7 26.5                               4.788 4.187                   
FeII 2439.30 3.15  0.45  59.4  62.6 49.4 45.4                   4.330 4.560 4.152 3.975                   
FeII 2444.52 2.58  0.30  68.7  69.0 61.8 63.0  96.0             4.356 4.483 4.299 4.318 5.188             
FeII 2445.57 2.70  0.05  61.5  59.3 57.5 42.5  73.1        96.4 4.414 4.429 4.474 3.884 5.093       5.640 
FeII 2445.79 3.89 -0.18  20.0  28.4      13.5  37.4             4.389 4.668       4.244 5.141             
FeII 2461.30 3.23  0.23  48.9  51.7 39.2 30.4  82.0             4.228 4.405 4.103 3.806 5.543             
FeII 2464.01 3.20 -0.02  49.0  55.5 43.8 38.4  71.2             4.452 4.770 4.467 4.258 5.516             
FeII 2470.68 2.83 -0.07                  50.9                                     4.399                   
FeII 2481.06 3.24 -0.79  30.7  26.2 18.2       35.1             4.728 4.649 4.519       5.080             
FeII 2482.12 2.63 -0.08  63.5  62.0 55.2 44.5                   4.533 4.580 4.429 4.003                   
FeII 2482.33 4.73 -0.08                   9.1                                     4.633                   
FeII 2482.66 3.15  0.06  53.3  50.1 43.0 34.6                   4.460 4.425 4.304 4.012                   
FeII 2503.34 3.15 -0.08  47.4  53.8 39.5 32.5                   4.401 4.698 4.341 4.094                   
FeII 2503.88 3.77  0.32  37.1  35.8 29.4       51.7             4.245 4.260 4.184       5.007             
FeII 2511.77 2.69  0.34  69.4  70.1      49.3  88.2             4.384 4.526       3.786 5.077             
FeII 2547.34 2.69 -0.75  50.9  44.0      32.3  66.7             4.755 4.610       4.348 5.633             
FeII 2566.92 1.08 -0.64  94.5  96.4 80.9 69.2                   4.809 4.958 4.638 4.128                   
FeII 2572.92 2.89 -1.20  23.4  33.5 11.6                        4.610 4.923 4.368                         
FeII 2574.37 2.58 -0.02  68.8  64.5 50.7 48.9  91.1             4.566 4.506 4.116 4.000 5.353             
FeII 2577.92 1.10 -0.61        95.6 76.0 69.1                         4.924 4.431 4.110                   
FeII 2591.56 1.04 -0.46       100.6 87.2 82.5                         4.830 4.601 4.403                   
FeII 2626.50 2.85 -0.67        34.6 28.1 24.2                         4.381 4.335 4.167                   
FeII 2629.59 2.84 -0.22  53.1  55.6 44.1 33.3                   4.391 4.564 4.309 3.954                   
FeII 2658.25 3.96 -0.75  13.3   9.3            25.7             4.748 4.599             5.352             
FeII 2664.66 3.38  0.31  51.0  51.1 45.5 31.1              82.9 4.259 4.334 4.272 3.828             5.598 
FeII 2684.76 3.81  0.23  37.4  37.8 32.7 23.1                   4.330 4.387 4.353 4.047                   
FeII 2691.74 3.20 -1.36   8.0   9.2  8.6       29.2             4.434 4.541 4.616       5.369             
FeII 2709.06 3.20 -0.59  36.3  29.9 25.2 16.1                   4.585 4.462 4.457 4.122                   
FeII 2714.41 0.99 -0.42                  85.2                                     4.319                   
FeII 2716.70 0.99 -3.04  19.5  22.3  9.0       45.1        54.5 4.605 4.739 4.413       5.479       5.924 
FeII 2724.88 1.04 -1.19                  67.7                                     4.457                   
FeII 2732.45 0.23 -2.96        57.1 35.7 35.3              76.0       4.966 4.511 4.401             5.924 
FeII 2741.39 3.42 -0.86  21.5  19.1                             4.656 4.619                               
FeII 2743.20 1.10 -0.05                  96.2                                     4.340                   
FeII 2746.48 1.08  0.14                  99.0                                     4.198                   
FeII 2751.13 3.20 -0.88  27.9  26.6 18.1  8.4                   4.653 4.660 4.531 4.063                   
FeII 2753.29 3.27  0.41        63.2 48.9                              4.520 4.158                         
FeII 2768.94 1.08 -1.48  78.0  74.5 61.5 50.2                   4.903 4.916 4.571 4.098                   
FeII 2779.30 3.27 -0.03        50.5 40.5 32.2  64.4                   4.516 4.341 4.080 5.212             
FeII 2783.69 3.24  0.09  55.0  48.7 39.7       64.2             4.436 4.311 4.183       5.056             
FeII 2813.62 3.20 -1.39  14.0  21.1                             4.730 5.009                               
FeII 2831.56 3.20 -0.26  46.5  44.9 34.6       60.3        84.6 4.490 4.502 4.355       5.220       5.976 
FeII 2895.22 3.90 -0.86  12.8                                   4.765 4.580                               
FeII 2985.54 1.72 -0.89  70.4  69.5 59.0       83.6             4.492       4.371       5.125             
FeII 3077.17 4.07 -0.64  11.1  12.3                  34.5       4.605 4.687                   5.400       
FeII 3167.86 3.81 -0.72  17.0  14.3  9.7             40.0       4.676 4.614 4.519             5.368       
FeII 3183.11 1.69 -2.05  37.9  36.7 25.5             55.1       4.629 4.662 4.551             5.215       
FeII 3185.32 1.72 -2.74  16.0  14.8  6.3             35.6       4.779 4.784 4.515             5.414       
FeII 3186.74 1.69 -1.63  55.2  52.8 40.2       74.2  72.9       4.625 4.642 4.487       5.359 5.337       
FeII 3192.91 1.67 -1.93        48.8 36.6             66.4             4.814 4.680             5.413       
FeII 3196.07 1.67 -1.71  53.8  52.5 41.1       82.1  74.3       4.647 4.693 4.569       5.606 5.443       
FeII 3213.31 1.69 -1.25  67.9  65.4 53.6             80.0       4.542 4.566 4.422             5.014       
FeII 3255.89 0.99 -2.45  52.8  51.2 36.8       69.6  68.1  81.2 4.733 4.778 4.607       5.420 5.381 5.827 
FeII 3258.77 3.89 -0.92   5.3   5.6  3.5       23.6  20.7  43.3 4.358 4.413 4.300       5.303 5.136 5.858 
FeII 3259.05 3.90 -0.97   8.8   9.7  4.5       24.9  21.8  46.0 4.658 4.738 4.474       5.400 5.229 5.997 
FeII 3277.35 0.99 -2.27  57.9  58.4 40.8       72.4  70.8  84.3 4.678 4.787 4.513       5.302 5.269 5.701 
FeII 3281.29 1.04 -2.65  42.0  41.4 25.2       59.3  60.5  75.6 4.707 4.765 4.556       5.338 5.365 5.910 
FeII 3295.82 1.07 -2.88  27.0  25.0 15.3       49.8  45.3  64.6 4.625 4.632 4.521       5.313 5.195 5.852 
FeII 3302.86 1.04 -3.44  14.1  12.7  6.7       35.6  30.0       4.778 4.775 4.637       5.455 5.348       
FeII 4178.86 2.58 -2.44   6.6   8.4  3.4       18.2  20.0  35.5 4.611 4.761 4.468       5.283 5.260 5.726 
FeII 4233.17 2.58 -1.81  23.3  20.5 11.1  7.7  43.9  46.2  67.4 4.618 4.585 4.390 4.150 5.275 5.219 5.874 
FeII 4491.41 2.85 -2.64   3.3                   8.3   7.8  24.0 4.715                   5.307 5.197 5.869 
FeII 4515.34 2.84 -2.36                        12.8  13.6  33.6                         5.229 5.179 5.813 
FeII 4522.63 2.84 -1.99                        24.5  27.0  53.3                         5.229 5.199 5.908 
FeII 4555.89 2.83 -2.25   6.2                        18.0       4.592                         5.209       
FeII 4576.34 2.84 -2.92                               5.3                                     5.280       
FeII 4582.84 2.84 -3.06                               3.1                                     5.174       
FeII 4583.84 2.81 -1.75                              42.7                                     5.251       
FeII 4923.93 2.89 -1.21  37.7  37.8 21.7 13.9  59.9  63.5  83.6 4.572 4.618 4.378 4.077 5.268 5.222 5.844 
FeII 5169.03 2.89 -0.87  53.0  54.0 34.0                        4.514 4.589 4.313                         
FeII 5197.58 3.23 -2.05   4.4   5.0  2.2       12.4  12.7  32.7 4.562 4.653 4.393       5.236 5.153 5.804 
FeII 5264.81 3.23 -3.23                                     6.5                                     6.079 
FeII 5276.00 3.20 -1.90   7.0   7.0  3.1       17.5  19.4  45.7 4.601 4.634 4.372       5.238 5.200 5.914 
FeII 5316.62 3.15 -1.78  12.2  12.1  5.3  2.9  26.0  26.5       4.703 4.733 4.451 4.122 5.307 5.221        


==> anc/MRtab4.txt <==
Title: Consistent Iron Abundances Derived from Neutral and Singly-Ionized Iron
       Lines in Ultraviolet and Optical Spectra of Six Warm Metal-Poor Stars
Authors: I.U. Roederer et al.
Table: Comparison of Fe Equivalent Widths and Abundances from E230M and E230H
       Spectra
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label                    Explanations
--------------------------------------------------------------------------------
   1-  7 A7     ---     Name                     Star
   9- 12 A4     ---     ID                       Species
  14- 20 F7.2   0.1nm   Wave                     Wavelength in Angstroms
  22- 25 F4.2   eV      ExPot                    Excitation potential in eV
  27- 31 F5.2   ---     log(gf)                  Log of degeneracy times oscillator strength
  33- 37 F5.1   0.1pm   EW(E230M)                Equivalent width in milli Angstroms measured from E230M spectrum
  39- 43 F5.1   0.1pm   EW(E230H)                Equivalent width in milli Angstroms measured from E230H spectrum
  45- 49 F5.3   ---     logeps(E230M_EW)         Log epsilon abundance derived from EW measured from E230M spectrum
  51- 55 F5.3   ---     logeps(E230H_EW)         Log epsilon abundance derived from EW measured from E230H spectrum
  57- 60 F4.2   ---     logeps(E230M_synthesis)  Log epsilon abundance derived from synthesis of E230M spectrum
  62- 65 F4.2   ---     logeps(E230H_synthesis)  Log epsilon abundance derived from synthesis of E230H spectrum
--------------------------------------------------------------------------------
HD84937 FeI  2297.79 0.05 -1.10  66.1  67.0 5.225 5.256 5.27 5.32 
HD84937 FeI  2299.22 0.09 -1.55  54.4  60.3 5.227 5.472 5.27 5.26 
HD84937 FeI  2369.46 0.11 -2.19  33.1  38.1 5.073 5.222 5.12 5.24 
HD84937 FeI  2371.43 0.09 -1.95  51.7  55.7 5.454 5.618 5.37 5.52 
HD84937 FeI  2389.97 0.09 -1.57  63.8  55.9 5.546 5.227 5.24 5.20 
HD84937 FeI  2438.18 0.86 -1.25  40.7  42.9 4.998 5.067 5.12 5.02 
HD84937 FeI  2462.65 0.00 -0.32 115.3 105.6 5.391 5.258 5.22 5.26 
HD84937 FeI  2468.88 0.86 -0.62  62.6  62.7 5.140 5.143 5.22 5.16 
HD84937 FeI  2486.69 0.96 -0.91  51.0  52.8 5.063 5.129 5.12 5.18 
HD84937 FeI  2487.07 1.01 -0.75  52.7  55.5 5.007 5.111 5.07 5.08 
HD84937 FeI  2487.37 0.09 -1.90  56.4  54.1 5.501 5.411 5.27 5.16 
HD84937 FeI  2496.53 0.91 -0.66  59.2  56.3 5.066 4.957 5.27 5.16 
HD84937 FeI  2508.75 0.99 -1.95  15.2  21.3 5.027 5.231 5.07 5.24 
HD84937 FeI  2518.10 0.09 -0.26  94.7 102.7 5.054 5.199 5.17 5.26 
HD84937 FeI  2539.36 0.91 -1.79  31.8  33.7 5.286 5.339 5.24 5.30 
HD84937 FeI  2584.54 0.86 -0.39  67.1  68.6 4.996 5.048 5.12 5.12 
HD84937 FeI  2632.59 0.09 -2.33  46.2  38.6 5.482 5.252 5.27 5.22 
HD84937 FeI  2635.81 0.99 -0.81  76.9  61.8 5.805 5.300 5.32 5.24 
HD84937 FeI  2636.48 0.91 -2.04  19.8  24.5 5.169 5.309 5.12 5.26 
HD84937 FeI  2641.65 0.91 -1.32  45.5  38.9 5.172 4.976 5.10 5.04 
HD84937 FeI  2645.42 0.11 -2.75  20.9  18.9 5.192 5.130 5.14 5.16 
HD84937 FeI  2647.56 0.05 -2.42  31.4  34.6 5.100 5.187 5.14 5.18 
HD84937 FeI  2651.71 0.96 -2.04  23.1  22.2 5.307 5.281 5.22 5.24 
HD84937 FeI  2656.79 1.48 -1.77  12.6  16.1 5.141 5.277 5.17 5.26 
HD84937 FeI  2673.21 1.01 -2.14  15.2  14.0 5.196 5.150 5.17 5.22 
HD84937 FeI  2699.11 0.91 -1.26  49.5  46.7 5.211 5.122 5.15 5.14 
HD84937 FeI  2710.54 1.61 -1.33  23.4  26.0 5.173 5.245 5.18 5.26 
HD84937 FeI  2714.87 0.96 -2.19  18.5  21.4 5.305 5.394 5.22 5.36 
HD84937 FeI  2717.79 0.96 -1.97  18.3  21.9 5.077 5.188 5.07 5.22 
HD84937 FeI  2728.02 0.91 -1.46  42.4  43.4 5.187 5.215 5.14 5.16 
HD84937 FeI  2744.07 0.12 -0.98  80.0  76.7 5.299 5.198 5.15 5.08 
HD84937 FeI  2744.53 0.99 -1.07  47.9  53.1 5.032 5.201 5.07 5.14 
HD84937 FeI  2766.91 1.01 -1.64  35.9  35.4 5.265 5.252 5.25 5.24 
HD84937 FeI  2769.67 0.86 -2.13  15.0  20.0 5.020 5.188 5.10 5.16 
HD84937 FeI  2781.84 0.99 -1.74  28.3  30.2 5.150 5.200 5.23 5.16 
HD84937 FeI  2815.51 1.61 -1.92  18.0  15.5 5.579 5.494 5.37 5.28 
HD84937 FeI  2863.43 1.48 -1.34  23.5  28.1 5.041 5.164 5.05 5.14 
HD84937 FeI  2874.17 0.00 -1.90  62.5  61.2 5.425 5.378 5.17 5.26 
HD84937 FeI  2894.50 2.28 -0.52  36.2  32.9 5.255 5.171 5.12 5.14 
HD84937 FeI  2899.42 2.28 -0.75  32.8  30.9 5.396 5.349 5.17 5.22 
HD84937 FeI  2954.65 2.28 -1.01  21.1  18.1 5.338 5.245 5.12 5.14 
HD84937 FeI  2966.90 0.00 -0.37 119.2 111.2 5.298 5.183 5.25 5.26 
HD84937 FeI  2983.57 0.00 -0.56 101.2 102.6 5.182 5.210 5.22 5.24 
HD84937 FeI  3000.45 1.48 -1.09  40.9  35.9 5.220 5.090 5.17 5.12 
HD84937 FeI  3003.03 0.96 -1.29  48.1  52.6 5.152 5.288 5.14 5.26 
HD84937 FeI  3008.14 0.11 -0.82  94.2  88.3 5.379 5.233 5.27 5.30 
HD84937 FeI  3009.57 0.91 -0.76  65.8  70.0 5.146 5.286 5.16 5.02 
HD84937 FeI  3024.03 0.11 -1.48  74.6  68.6 5.456 5.249 5.32 5.24 
HD84937 FeI  3026.46 0.99 -1.12  61.4  57.9 5.412 5.297 5.22 5.14 
HD84937 FeI  3031.64 1.01 -1.24  60.4  59.8 5.527 5.507 5.19 5.22 
HD84937 FeI  3037.39 0.11 -0.70  89.5  91.6 5.134 5.188 5.17 5.22 
HD84937 FeI  3040.43 0.91 -1.43  57.9  49.3 5.539 5.271 5.24 5.24 
HD84937 FeI  3042.02 1.01 -1.49  45.5  48.6 5.312 5.398 5.19 5.34 
HD84937 FeI  3042.67 0.99 -1.30  56.3  52.8 5.427 5.317 5.12 5.26 
HD84937 FeI  3055.26 1.56 -1.18  38.9  35.3 5.311 5.222 5.17 5.14 
HD84937 FeI  3059.09 0.05 -0.69  91.3  96.6 5.101 5.228 5.07 5.12 
HD84937 FeI  3075.72 0.96 -0.65  78.4  70.1 5.467 5.205 5.27 5.28 
HD84937 FeI  3083.74 0.99 -0.88  57.7  60.1 5.042 5.120 5.07 5.08 
HD84937 FeI  3100.30 0.99 -0.87  56.4  59.5 4.978 5.078 5.12 5.04 
HD84937 FeI  3100.67 0.96 -0.87  70.0  65.1 5.398 5.237 5.12 5.18 
HD84937 FeII 2351.20 2.66 -0.23  72.1  78.2 5.381 5.588 5.37 5.66 
HD84937 FeII 2391.48 0.30 -1.49 117.9 115.4 5.689 5.657 5.17 5.16 
HD84937 FeII 2429.04 3.89 -0.36  48.2  41.4 5.534 5.299 5.22 5.16 
HD84937 FeII 2439.30 3.15  0.45  78.4  77.0 5.239 5.195 5.26 5.18 
HD84937 FeII 2444.52 2.58  0.30  87.3  86.2 5.173 5.144 5.22 5.16 
HD84937 FeII 2445.57 2.70  0.05  75.9  76.0 5.182 5.186 5.17 5.14 
HD84937 FeII 2461.30 3.23  0.23  70.3  68.5 5.234 5.167 5.26 5.04 
HD84937 FeII 2464.01 3.20 -0.02  73.9  63.0 5.582 5.171 5.22 5.14 
HD84937 FeII 2481.06 3.24 -0.79  44.4  44.1 5.241 5.231 5.17 5.26 
HD84937 FeII 2482.12 2.63 -0.08  72.7  75.8 5.108 5.219 5.15 5.22 
HD84937 FeII 2482.66 3.15  0.06  69.2  66.1 5.267 5.150 5.13 5.14 
HD84937 FeII 2503.88 3.77  0.32  50.6  51.6 4.802 4.840 5.05 4.94 
HD84937 FeII 2511.77 2.69  0.34  80.8  85.5 4.994 5.128 5.17 5.22 
HD84937 FeII 2547.34 2.69 -0.75  66.4  59.4 5.539 5.257 5.17 5.18 
HD84937 FeII 2566.92 1.08 -0.64 114.9 116.7 5.333 5.358 5.22 5.38 
HD84937 FeII 2572.92 2.89 -1.20  41.2  40.6 5.205 5.188 5.17 5.18 
HD84937 FeII 2574.37 2.58 -0.02  77.4  81.0 5.097 5.214 5.12 5.20 
HD84937 FeII 2591.56 1.04 -0.46 142.9 143.3 5.426 5.430 5.27 5.34 
HD84937 FeII 2629.59 2.84 -0.22  80.0  72.5 5.568 5.311 5.12 5.12 
HD84937 FeII 2658.25 3.96 -0.75  25.3  26.5 5.216 5.249 5.22 5.26 
HD84937 FeII 2664.66 3.38  0.31  66.2  71.8 4.984 5.191 5.17 5.00 
HD84937 FeII 2691.74 3.20 -1.36  25.2  27.5 5.158 5.222 5.15 5.14 
HD84937 FeII 2704.58 2.33 -1.84  13.8  10.8 4.512 4.382 5.17 5.16 
HD84937 FeII 2709.06 3.20 -0.59  47.2  55.1 5.013 5.284 5.17 5.14 
HD84937 FeII 2716.70 0.99 -3.04  40.7  41.8 5.300 5.331 5.25 5.36 
HD84937 FeII 2732.45 0.23 -2.96  62.9  67.7 5.294 5.490 5.20 5.52 
HD84937 FeII 2768.94 1.08 -1.48  83.6  89.4 5.350 5.528 5.22 5.56 
HD84937 FeII 2779.30 3.27 -0.03  63.2  64.2 5.049 5.086 5.12 5.00 
HD84937 FeII 2783.69 3.24  0.09  66.4  65.6 5.017 4.988 5.10 5.02 
HD84937 FeII 2813.62 3.20 -1.39  32.8  31.4 5.379 5.344 5.27 5.34 
HD84937 FeII 2831.56 3.20 -0.26  66.7  59.0 5.316 5.037 5.22 5.08 
HD84937 FeII 2926.59 1.48 -1.18 107.5 102.2 5.900 5.795 5.30 5.28 
HD84937 FeII 2985.54 1.72 -0.89  88.9  82.9 5.345 5.162 5.25 5.12 
HD94028 FeI  2656.79 1.48 -1.77  48.5  47.8 6.061 6.043 6.11 6.09 
HD94028 FeI  2954.65 2.28 -1.01  59.5  47.4 6.199 5.860 5.85 5.85 
HD94028 FeI  3055.26 1.56 -1.18  76.9  77.5 6.205 6.224 6.03 6.21 
HD94028 FeII 2445.57 2.70  0.05  96.4 104.6 5.630 5.747 5.93 5.89 
HD94028 FeII 2664.66 3.38  0.31  82.9  90.1 5.588 5.733 5.81 5.95 
HD94028 FeII 2716.70 0.99 -3.04  54.5  59.6 5.917 6.131 5.81 6.01 
HD94028 FeII 2732.45 0.23 -2.96  76.0  78.4 5.916 5.991 5.91 5.95 
HD94028 FeII 2831.56 3.20 -0.26  84.6  81.2 5.965 5.901 6.07 6.01 

